Diverse Large-Scale ITS Dataset Created from Continuous Learning for Real-Time Vehicle Detection

In traffic engineering, vehicle detectors are trained on limited datasets resulting in poor accuracy when deployed in real world applications. Annotating large-scale high quality datasets is challenging. Typically, these datasets have limited diversity; they do not reflect the real-world operating environment. There is a need for a large-scale, cloud based positive and negative mining (PNM) process and a large-scale learning and evaluation system for the application of traffic event detection. The proposed positive and negative mining process addresses the quality of crowd sourced ground truth data through machine learning review and human feedback mechanisms. The proposed learning and evaluation system uses a distributed cloud computing framework to handle data-scaling issues associated with large numbers of samples and a high-dimensional feature space. The system is trained using AdaBoost on $1,000,000$ Haar-like features extracted from $70,000$ annotated video frames. The trained real-time vehicle detector achieves an accuracy of at least $95\%$ for $1/2$ and about $78\%$ for $19/20$ of the time when tested on approximately $7,500,000$ video frames. At the end of 2015, the dataset is expect to have over one billion annotated video frames.

==> data/analyize.m <==
%% Load data
[input_pos,input_neg,output_file,num_pos,num_neg,dataset,con_mat_tp,con_mat_fn,con_mat_fp,con_mat_tn,accuracy,num_classifiers] = importfile('ieee_t_its_2014_sample_size_ratio.csv');

% filter
%{
remove_ind = accuracy == 100;
input_pos(remove_ind) = [];
input_neg(remove_ind) = [];
output_file(remove_ind) = [];
num_pos(remove_ind) = [];
num_neg(remove_ind) = [];
dataset(remove_ind) = [];
con_mat_tp(remove_ind) = [];
con_mat_fn(remove_ind) = [];
con_mat_fp(remove_ind) = [];
con_mat_tn(remove_ind) = [];
accuracy(remove_ind) = [];
num_classifiers(remove_ind) = [];
%}

% derived stats
accuracy = accuracy / 100.0;
num_training = num_pos + num_neg;
ratio = num_pos ./ num_neg;
num_testing = con_mat_tp + con_mat_fn + con_mat_fp + con_mat_tn;

%% Accuracy plot
n = 500;
a = scatteredInterpolant(num_pos, num_neg, accuracy, 'linear', 'none');
[x,y] = meshgrid(linspace(min(num_pos), max(num_pos), n), linspace(min(num_neg),max(num_neg), n));
surf(x, y, a(x,y), 'EdgeColor', 'none', 'FaceColor', 'interp', 'FaceLighting', 'gouraud');
hold on;
%cmap = jet(1000);
%scatter3(num_pos, num_neg, accuracy, 3, cmap(ceil((accuracy)*1000), :), 'filled');
cmap = [0 0 0];
scatter3(num_pos, num_neg, accuracy, 1, cmap);
hold off;
set(gca,'FontSize',30)
colormap(jet(1000));
h = xlabel('number of positive samples');
disp(get(h, 'FontSize'));
ylabel('number of negative samples');
zlabel('overall accuracy');
%set(gcf, 'PaperSize', [4, 1.5*4]);
%set(gcf, 'PaperPositionMode', 'manual');
%et(gcf, 'PaperPosition', [0 0 6.25 7.5]);
%set(gca,'LooseInset',get(gca,'TightInset'))
axis equal;
xlim([max(min(num_pos), min(num_neg)), min(max(num_pos), max(num_neg))]);
ylim([max(min(num_pos), min(num_neg)), min(1.5*max(num_pos), max(num_neg))]);
%set(findall(gca,'type','text'),'FontSize',30,'fontWeight','bold')
cb = colorbar;
ylabel(cb,'overall accuracy');
view(2);

%% Plots
figure(1);
plot3(log(ratio), num_training, accuracy, '.');
set(gca,'XTick', linspace(min(log(ratio)), max(log(ratio)),5));
set(gca,'XTickLabel', round(linspace(min(ratio), max(ratio),5)*100)/100);
xlabel('ratio [pos/neg]');
ylabel('num training samples');
zlabel('accuracy [%]');

figure(2);
plot3(num_training, num_testing, accuracy, '.'); 
xlabel('num training samples'); 
ylabel('num testing samples'); 
zlabel('accuracy [%]');

figure(3);
plot3(num_training, con_mat_tp + con_mat_fn, accuracy, '.'); 
xlabel('num training samples'); 
ylabel('num testing samples'); 
zlabel('accuracy [%]');

figure(4);
plot(num_pos, con_mat_tp + con_mat_fn, '.');
xlabel('num pos training samples'); 
ylabel('num pos testing samples'); 

figure(5);
plot(num_neg, con_mat_tn + con_mat_fp, '.');
xlabel('num neg training samples'); 
ylabel('num neg testing samples'); 

%% Plots for paper
figure(6);
c_map = jet(max(num_training)-min(num_training)+1);
unique_training = unique(num_training);
n = 0;
for line_width = 1
    for ut = length(unique_training):-1:1
        ind = num_training == unique_training(ut);
        [r r_ind] = sort(ratio( ind ));
        a = accuracy( ind );
        a = a(r_ind);
        n_p = num_pos(ind);
        n_p = n_p(r_ind);
        n_n = num_neg(ind);
        n_n = n_n(r_ind);
        n_t = num_training(ind);
        n_t = n_t(r_ind);
        
        n = max(n, max(n_t));
        
        x = (n_p-n_n);
        if mod(ut, 4) == 0
            P = plot(x, a, '.-', 'linewidth', 5.0);
        else
            P = plot(x, a, '.');
        end
        set(P, 'Color', c_map(n_t(1)-min(num_training)+1, :)); 
        set(P, 'linewidth', line_width);
        hold on;
    end
end
hold off;
xlabel('num pos - num neg');
ylabel('accuracy [%]');

set(gca,'XTick', sort([0 linspace(min(num_pos - num_neg), max(num_pos - num_neg),5)]));
set(gca,'XTickLabel', sort([0 round(linspace(min(num_pos - num_neg), max(num_pos - num_neg),5))]));

cb = colorbar;
set(cb,'YTickLabel',round(linspace(min(num_training), max(num_training), length(get(cb, 'YTick')))));
ylabel(cb,'num training') 

%{
figure(7);
c_map = jet(max(num_training));
unique_training = unique(num_training);
for line_width = 1
    for ut = length(unique_training):-1:1
        ind = num_training == unique_training(ut);
        [r r_ind] = sort(ratio( ind ));
        a = accuracy( ind );
        a = a(r_ind);
        n_p = num_pos(ind);
        n_p = n_p(r_ind);
        n_n = num_neg(ind);
        n_n = n_n(r_ind);
        n_t = num_training(ind);
        n_t = n_t(r_ind);
        %x =  pi*(log(r)-min(log(r))) / (max(log(r))-min(log(r)))-pi/2;
        x = (n_p-n_n) ./ n_t;
        P = plot(x, a, '.-');
        set(P, 'Color', c_map(n_t(1), :)); 
        set(P, 'linewidth', line_width);
        hold on;
    end
end
hold off;
%}


figure(8);
c_map = jet(max(accuracy)-min(accuracy)+1);
unique_accuracy = unique(accuracy);
n = 0;
for line_width = 1
    for ua = length(unique_accuracy):-1:1
        ind = accuracy == unique_accuracy(ua);
        [r r_ind] = sort(ratio( ind ));
        a = accuracy( ind );
        a = a(r_ind);
        n_p = num_pos(ind);
        n_p = n_p(r_ind);
        n_n = num_neg(ind);
        n_n = n_n(r_ind);
        n_t = num_training(ind);
        n_t = n_t(r_ind);
        
        n = max(n, max(n_t));
        
        x = (n_p-n_n);
        P = plot(x, n_t, '.');
        set(P, 'Color', c_map(a-min(accuracy)+1, :)); 
        set(P, 'linewidth', line_width);
        hold on;
    end
end
hold off;
xlabel('num pos - num neg');
ylabel('accuracy [%]');

%set(gca,'XTick', sort([0 linspace(min(num_pos - num_neg), max(num_pos - num_neg),5)]));
%set(gca,'XTickLabel', sort([0 round(linspace(min(num_pos - num_neg), max(num_pos - num_neg),5))]));

cb = colorbar;
%set(cb,'YTickLabel',round(linspace(min(num_training), max(num_training), length(get(cb, 'YTick')))));
%ylabel(cb,'num training') 

==> data/importfile.m <==
function [InputPos,InputNeg,OutputFile,NumPos,Numneg,dataset1,TP,FN,FP,TN,Overall,NumberofClassifiers] = importfile1(filename, startRow, endRow)
%IMPORTFILE1 Import numeric data from a text file as column vectors.
%   [INPUTPOS,INPUTNEG,OUTPUTFILE,NUMPOS,NUMNEG,DATASET1,TP,FN,FP,TN,OVERALL,NUMBEROFCLASSIFIERS]
%   = IMPORTFILE1(FILENAME) Reads data from text file FILENAME for the
%   default selection.
%
%   [INPUTPOS,INPUTNEG,OUTPUTFILE,NUMPOS,NUMNEG,DATASET1,TP,FN,FP,TN,OVERALL,NUMBEROFCLASSIFIERS]
%   = IMPORTFILE1(FILENAME, STARTROW, ENDROW) Reads data from rows STARTROW
%   through ENDROW of text file FILENAME.
%
% Example:
%   [InputPos,InputNeg,OutputFile,NumPos,Numneg,dataset1,TP,FN,FP,TN,Overall,NumberofClassifiers]
%   = importfile1('sample_size_ratio.csv',2, 2974);
%
%    See also TEXTSCAN.

% Auto-generated by MATLAB on 2014/09/29 12:23:58

%% Initialize variables.
delimiter = ',';
if nargin<=2
    startRow = 2;
    endRow = inf;
end

%% Read columns of data as strings:
% For more information, see the TEXTSCAN documentation.
formatSpec = '%s%s%s%s%s%s%s%s%s%s%s%s%[^\n\r]';

%% Open the text file.
fileID = fopen(filename,'r');

%% Read columns of data according to format string.
% This call is based on the structure of the file used to generate this
% code. If an error occurs for a different file, try regenerating the code
% from the Import Tool.
dataArray = textscan(fileID, formatSpec, endRow(1)-startRow(1)+1, 'Delimiter', delimiter, 'HeaderLines', startRow(1)-1, 'ReturnOnError', false);
for block=2:length(startRow)
    frewind(fileID);
    dataArrayBlock = textscan(fileID, formatSpec, endRow(block)-startRow(block)+1, 'Delimiter', delimiter, 'HeaderLines', startRow(block)-1, 'ReturnOnError', false);
    for col=1:length(dataArray)
        dataArray{col} = [dataArray{col};dataArrayBlock{col}];
    end
end

%% Close the text file.
fclose(fileID);

%% Convert the contents of columns containing numeric strings to numbers.
% Replace non-numeric strings with NaN.
raw = repmat({''},length(dataArray{1}),length(dataArray)-1);
for col=1:length(dataArray)-1
    raw(1:length(dataArray{col}),col) = dataArray{col};
end
numericData = NaN(size(dataArray{1},1),size(dataArray,2));

for col=[4,5,7,8,9,10,11,12]
    % Converts strings in the input cell array to numbers. Replaced non-numeric
    % strings with NaN.
    rawData = dataArray{col};
    for row=1:size(rawData, 1);
        % Create a regular expression to detect and remove non-numeric prefixes and
        % suffixes.
        regexstr = '(?<prefix>.*?)(?<numbers>([-]*(\d+[\,]*)+[\.]{0,1}\d*[eEdD]{0,1}[-+]*\d*[i]{0,1})|([-]*(\d+[\,]*)*[\.]{1,1}\d+[eEdD]{0,1}[-+]*\d*[i]{0,1}))(?<suffix>.*)';
        try
            result = regexp(rawData{row}, regexstr, 'names');
            numbers = result.numbers;
            
            % Detected commas in non-thousand locations.
            invalidThousandsSeparator = false;
            if any(numbers==',');
                thousandsRegExp = '^\d+?(\,\d{3})*\.{0,1}\d*$';
                if isempty(regexp(thousandsRegExp, ',', 'once'));
                    numbers = NaN;
                    invalidThousandsSeparator = true;
                end
            end
            % Convert numeric strings to numbers.
            if ~invalidThousandsSeparator;
                numbers = textscan(strrep(numbers, ',', ''), '%f');
                numericData(row, col) = numbers{1};
                raw{row, col} = numbers{1};
            end
        catch me
        end
    end
end

%% Split data into numeric and cell columns.
rawNumericColumns = raw(:, [4,5,7,8,9,10,11,12]);
rawCellColumns = raw(:, [1,2,3,6]);


%% Replace non-numeric cells with NaN
R = cellfun(@(x) ~isnumeric(x) && ~islogical(x),rawNumericColumns); % Find non-numeric cells
rawNumericColumns(R) = {NaN}; % Replace non-numeric cells

%% Allocate imported array to column variable names
InputPos = rawCellColumns(:, 1);
InputNeg = rawCellColumns(:, 2);
OutputFile = rawCellColumns(:, 3);
NumPos = cell2mat(rawNumericColumns(:, 1));
Numneg = cell2mat(rawNumericColumns(:, 2));
dataset1 = rawCellColumns(:, 4);
TP = cell2mat(rawNumericColumns(:, 3));
FN = cell2mat(rawNumericColumns(:, 4));
FP = cell2mat(rawNumericColumns(:, 5));
TN = cell2mat(rawNumericColumns(:, 6));
Overall = cell2mat(rawNumericColumns(:, 7));
NumberofClassifiers = cell2mat(rawNumericColumns(:, 8));


